Automatic Creation of High-Bandwidth Memory Architectures from Domain-Specific Languages: The Case of Computational Fluid Dynamics

Numerical simulations can help solve complex problems. Most of these algorithms are massively parallel and thus good candidates for FPGA acceleration thanks to spatial parallelism. Modern FPGA devices can leverage high-bandwidth memory technologies, but when applications are memory-bound designers must craft advanced communication and memory architectures for efficient data movement and on-chip storage. This development process requires hardware design skills that are uncommon in domain-specific experts. In this paper, we propose an automated tool flow from a domain-specific language (DSL) for tensor expressions to generate massively-parallel accelerators on HBM-equipped FPGAs. Designers can use this flow to integrate and evaluate various compiler or hardware optimizations. We use computational fluid dynamics (CFD) as a paradigmatic example. Our flow starts from the high-level specification of tensor operations and combines an MLIR-based compiler with an in-house hardware generation flow to generate systems with parallel accelerators and a specialized memory architecture that moves data efficiently, aiming at fully exploiting the available CPU-FPGA bandwidth. We simulated applications with millions of elements, achieving up to 103 GFLOPS with one compute unit and custom precision when targeting a Xilinx Alveo U280. Our FPGA implementation is up to 25x more energy-efficient than expert-crafted Intel CPU implementations.

==> images/kernel.c <==
// Generated by the cfdlang prototype compiler.

#define min(x,y)    ((x) < (y) ? (x) : (y))
#define max(x,y)    ((x) > (y) ? (x) : (y))

void kernel_body(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331], double t[restrict 1331], double r[restrict 1331], double t1[restrict 1331], double t3[restrict 1331], double t0[restrict 1331], double t2[restrict 1331])
{
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt0
        t2[121 * c1 + 11 * c2 + c3] = 0;
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt1
        t1[121 * c1 + 11 * c2 + c3] = 0;
  for (int c1 = 0; c1 <= 20; c1 += 1)
    for (int c2 = max(0, c1 - 10); c2 <= min(20, c1 + 10); c2 += 1) {
      for (int c3 = max(max(0, c1 - 10), c2 - 10); c3 <= min(min(9, c1), c2); c3 += 1)
        for (int c4 = 0; c4 <= 10; c4 += 1)
          // stmt1
          t1[121 * c1 + 11 * c2 - 132 * c3 + c4] = t1[121 * c1 + 11 * c2 - 132 * c3 + c4] + S[11 * c1 - 10 * c3] * u[121 * c2 - 120 * c3 + 11 * c4];
      if (c1 >= 10 && c2 >= 10)
        for (int c3 = 10; c3 <= 20; c3 += 1)
          for (int c4 = c3 - 10; c4 <= c3; c4 += 1) {
            if (c3 == 10) {
              // stmt1
              t1[121 * c1 + 11 * c2 + c4 - 1320] = t1[121 * c1 + 11 * c2 + c4 - 1320] + S[11 * c1 - 100] * u[121 * c2 + 11 * c4 - 1200];
              // stmt2
              t0[11 * c1 + c2 + 121 * c4 - 120] = 0;
            }
            // stmt2
            t0[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] = t0[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] + S[-10 * c3 + 11 * c4 + 100] * t1[121 * c1 + 11 * c2 + c3 - 1330];
          }
    }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt3
        t[121 * c1 + 11 * c2 + c3] = 0;
  for (int c1 = 0; c1 <= 20; c1 += 1)
    for (int c2 = max(0, c1 - 10); c2 <= min(20, c1 + 10); c2 += 1) {
      for (int c3 = max(max(0, c1 - 10), c2 - 10); c3 <= min(min(9, c1), c2); c3 += 1)
        for (int c4 = 0; c4 <= 10; c4 += 1)
          // stmt3
          t[121 * c1 + 11 * c2 - 132 * c3 + c4] = t[121 * c1 + 11 * c2 - 132 * c3 + c4] + S[11 * c1 - 10 * c3] * t0[121 * c2 - 120 * c3 + 11 * c4];
      if (c1 >= 10 && c2 >= 10)
        for (int c3 = 10; c3 <= 20; c3 += 1)
          for (int c4 = c3 - 10; c4 <= c3; c4 += 1) {
            if (c3 == 10) {
              // stmt3
              t[121 * c1 + 11 * c2 + c4 - 1320] = t[121 * c1 + 11 * c2 + c4 - 1320] + S[11 * c1 - 100] * t0[121 * c2 + 11 * c4 - 1200];
              // stmt4
              t3[11 * c1 + c2 + 121 * c4 - 120] = 0;
            }
            // stmt4
            t3[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] = t3[11 * c1 + c2 - 121 * c3 + 121 * c4 + 1090] + S[10 * c3 + c4 - 100] * t[121 * c1 + 11 * c2 + c3 - 1330];
            if (c3 == 10)
              // stmt5
              r[121 * c1 + 11 * c2 + c4 - 1320] = D[121 * c1 + 11 * c2 + c4 - 1320] * t[121 * c1 + 11 * c2 + c4 - 1320];
          }
    }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 20; c3 += 1) {
        for (int c4 = max(0, c3 - 10); c4 <= min(10, c3); c4 += 1) {
          if (c3 == 10)
            // stmt6
            v[11 * c1 + c2 + 121 * c4] = 0;
          // stmt0
          t2[121 * c1 + 11 * c2 + c3 - c4] = t2[121 * c1 + 11 * c2 + c3 - c4] + S[c1 + 11 * c4] * t3[121 * c2 + 11 * c3 - 10 * c4];
        }
        if (c3 >= 10)
          for (int c4 = 10; c4 <= 20; c4 += 1)
            // stmt6
            v[11 * c1 + c2 + 121 * c4 - 1210] = v[11 * c1 + c2 + 121 * c4 - 1210] + S[11 * c3 + c4 - 120] * t2[121 * c1 + 11 * c2 + c3 - 10];
      }
}

void kernel(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331])
{
  double t[restrict 1331];
  double r[restrict 1331];
  double t1[restrict 1331];
  double t3[restrict 1331];
  double t0[restrict 1331];
  double t2[restrict 1331];
  
  kernel_body(S, D, u, v, t, r, t1, t3, t0, t2);
}



==> images/reference.c <==
// Generated by the cfdlang prototype compiler.


void kernel_body(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331], double t[restrict 1331], double r[restrict 1331], double t1[restrict 1331], double t3[restrict 1331], double t0[restrict 1331], double t2[restrict 1331])
{
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt0
        t1[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt0
          t1[121 * c1 + 11 * c2 + c3] = t1[121 * c1 + 11 * c2 + c3] + S[11 * c1 + c8] * u[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt1
        t0[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt1
          t0[121 * c1 + 11 * c2 + c3] = t0[121 * c1 + 11 * c2 + c3] + S[11 * c1 + c8] * t1[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt2
        t[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt2
          t[121 * c1 + 11 * c2 + c3] = t[121 * c1 + 11 * c2 + c3] + S[11 * c1 + c8] * t0[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1)
        // stmt3
        r[121 * c1 + 11 * c2 + c3] = D[121 * c1 + 11 * c2 + c3] * t[121 * c1 + 11 * c2 + c3];
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt4
        t3[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt4
          t3[121 * c1 + 11 * c2 + c3] = t3[121 * c1 + 11 * c2 + c3] + S[c1 + 11 * c8] * t[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt5
        t2[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt5
          t2[121 * c1 + 11 * c2 + c3] = t2[121 * c1 + 11 * c2 + c3] + S[c1 + 11 * c8] * t3[121 * c2 + 11 * c3 + c8];
      }
  for (int c1 = 0; c1 <= 10; c1 += 1)
    for (int c2 = 0; c2 <= 10; c2 += 1)
      for (int c3 = 0; c3 <= 10; c3 += 1) {
        // stmt6
        v[121 * c1 + 11 * c2 + c3] = 0;
        for (int c8 = 0; c8 <= 10; c8 += 1)
          // stmt6
          v[121 * c1 + 11 * c2 + c3] = v[121 * c1 + 11 * c2 + c3] + S[c1 + 11 * c8] * t2[121 * c2 + 11 * c3 + c8];
      }
}

void kernel(double S[restrict 121], double D[restrict 1331], double u[restrict 1331], double v[restrict 1331])
{
  double t[restrict 1331];
  double r[restrict 1331];
  double t1[restrict 1331];
  double t3[restrict 1331];
  double t0[restrict 1331];
  double t2[restrict 1331];
  
  kernel_body(S, D, u, v, t, r, t1, t3, t0, t2);
}


